The Phase Transition for Dyadic Tilings

A dyadic tile of order n is any rectangle obtained from the unit square by n successive bisections by horizontal or vertical cuts. Let each dyadic tile of order n be available with probability p, independently of the others. We prove that for p sufficiently close to 1, there exists a set of pairwise disjoint available tiles whose union is the unit square, with probability tending to 1 as n->infinity, as conjectured by Joel Spencer in 1999. In particular we prove that if p=7/8, such a tiling exists with probability at least 1-(3/4)^n. The proof involves a surprisingly delicate counting argument for sets of unavailable tiles that prevent tiling.

==> rounded.py <==
def corners((x,y)):
    return [(u,v) for u in x for v in y]
def int_intersect((a,b),(c,d)):
    e,f=max(a,c),min(b,d)
    if e<f:
        return (e,f)
    else:
        return None
def rect_intersect((x1,y1),(x2,y2)):
    u,v=int_intersect(x1,x2),int_intersect(y1,y2)
    if u and v:
        return (u,v)
    else:
        return None
def rounded_intersect((r1,c1),(r2,c2)):
    r=rect_intersect(r1,r2)
    if r:
        cc=c1+c2
        c=[v for v in corners(r) if v in cc]
        return (r,c)
    else:
        return None
def tile_rect(s):
    if s:
        ((a,b),(c,d))=tile_rect(s[:-1])
        u,v=.5*(a+b),.5*(c+d)
        if s[-1]=='l':
            return ((a,u),(c,d))
        elif s[-1]=='r':
            return ((u,b),(c,d))
        elif s[-1]=='b':
            return ((a,b),(c,v))
        elif s[-1]=='t':
            return ((a,b),(v,d))
    else:
        return ((0,1),(0,1)) 
def tile(s):
    r=tile_rect(s)
    return r,corners(r)
def all_inter(x):
    if x:
        yield (x[-1],1)
        for (z,mult) in all_inter(x[:-1]):
            yield (z,mult)
            zz=rounded_intersect(z,x[-1])
            if zz:
                yield (zz,mult+1)
def eps_rounded((r,c)):
    ((x,xx),(y,yy))=r
    shrunk=((x+gap,xx-gap),(y+gap,yy-gap))
    inner=((x+gap+rad,xx-gap-rad),(y+gap+rad,yy-gap-rad))
    s=''
    a=0
    for i in 3,1,0,2:
        if corners(r)[i] in c:
            s+='%.4f %.4f %.4f %i %i arc\n'%(corners(inner)[i]+(rad,a,a+90))
        else:
            s+='%.4f %.4f '%(corners(shrunk)[i])+('moveto\n' if i==3 else 'lineto\n')
        a+=90
    s+='closepath\n'
    return s
def eps_tiling(x):
    tiles=[tile(z) for z in x.split(',')]
    s=''
    for (t,m) in all_inter(tiles):
        s+='newpath\n'+eps_rounded(t)+'%.2f %.2f %.2f setrgbcolor fill\n\n'%tuple(1+(col[i]-1)*shade[m] for i in (0,1,2))
    s+='0 setgray\n'
    s+='%.4f setlinewidth\n\n'%linewidth
    for t in tiles:
        s+='newpath\n'+eps_rounded(t)+'stroke\n\n'
    s+='newpath\n%.4f %.4f moveto %.4f %.4f lineto %.4f %.4f lineto %.4f %.4f lineto closepath\nstroke\n\n'%\
        (-gap,-gap,-gap,1+gap,1+gap,1+gap,1+gap,-gap)
    return s
def pic(name,x):
    f=open('C:/latex/dyadic/arx2/'+name+'.eps','w')
    f.write(head+eps_tiling(x)+tail)
    f.close()

head="""%!PS-Adobe-2.0 EPSF-2.0
%%BoundingBox: 0 0 210 210
%%Pages:  1
%%Page:  1 1

5 dup translate 200 dup scale
"""
tail='showpage\n'

gap=.008
rad=.025
col=(.3,0,1)
shade=[None,.2,.4,.6,.8]
linewidth=.007

pic('tiling','bll,blr,tlt,tlb,rll,rlr,rrt,rrb')
pic('intersect','tbb,rlr')
pic('cover','bl,rl,rr,tt,tb')
pic('block1','b,r')
pic('block2','bb,rr,bl,tr')
pic('block3','bb,rr,br')
pic('chain','bbb,bbr,brl')
pic('chain2','bb,rr,br')
pic('simple','bbb,bbr,brr,rrl')
pic('split1','bbb,bbr,brl')
pic('split2','rrl,rrt')
pic('parent','ll,bl,bb')
pic('child1','bbb,bbl')
pic('child2','blt,blr')
pic('child3','lll,llb')
pic('grandchild1','bbbb,bbbl,bbll')
pic('grandchild2','bltt,bltr,blrr')
pic('grandchild3','llll,lllb,llbb')




